Power Allocation for Type-I ARQ Two-Hop Cooperative Networks for Ultra-Reliable Communication

We analyze the performance of amplify-and-forward (AF) automatic repeat request (ARQ) for a two-hop cooperative system with reliability constrains. For this setup, we first derive the closed-form outage probability expression. Next, we present a power allocation scheme that allows us to achieve a target outage probability, while minimizing the outage-weighted average power expenditure for asymmetric power allocation between the source and relay. This is cast as an optimization problem, and the optimal power allocation (OPA) is obtained in closed form by invoking the Karush-Kuhn-Tucker (KKT) conditions. We evaluate numerically the OPA strategy between different AF-ARQ transmission rounds and we show that the proposed scheme provides large power gains with respect to the optimized point-to-point ARQ scheme, as well as with respect to the equal power allocation (EPA) strategy.

==> figures/Fig_1_changed_outage_final.m <==
clc;
clear all;
close all;

nn = -9:.5:0;
epsvec = 10.^nn;
p1=zeros(1,length(epsvec));
p2=zeros(1,length(epsvec));
p3=zeros(1,length(epsvec));
p4=zeros(1,length(epsvec));
p5=zeros(1,length(epsvec));
p6=zeros(1,length(epsvec));
k=200;
n1=100;
n2=100;
R=1;

Pr_2 = [];
Pr_1 = [];

P_max = 10^(3);
%
%Gamma = 1
gamma_1 = 1; %(P_r/P_s), fixed for all rounds!
var_sd = .5
var_sr = 1
var_rd = 1
psi = (((1/gamma_1)*var_sr + var_rd)/(var_sd));
%%
%M=2, cvx
for i=1:length(epsvec)
eps=epsvec(i);
cvx_begin quiet gp
variables P5 P6 
dual variable lambda
minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2));
subject to
% (P1+P2)<=10000;
% 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% 0 <=P4;
% P5 <= P_max;
% P6 <= P_max;
% 0 <=P7;
psi^2*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)<=eps:lambda;
cvx_end
p5 (i)=P5;
p6(i)=P6;
end
c=10*log10(p5);
d=10*log10(p6);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
pl1 = semilogx(epsvec,c,'ro','linewidth',LineWidth) 
hold on; % if many plots/curves on the same figures
semilogx(epsvec,d,'r*','linewidth',LineWidth)

%M=2, by hand
for i=1:length(epsvec)
    eps=epsvec(i);
    %Constants
    phi_1 = (exp(2*R)-1)^2;
    phi_2 = (exp(R)-1)^2;
    psi = (((1/gamma_1)*var_sr + var_rd)/(var_sd));
    %Finding lambda
% lambda=((sqrt(psi^2*phi_1*phi_2/eps))*(.125/((2*phi_2*psi)^1/3)*((3*phi_1*psi)^1/3)*((2*phi_2*psi)^1/9)))^(9/4);
lambda=((sqrt(psi^2*phi_1*phi_2/eps)^9)*(1/(((2*phi_2*psi*3*phi_1*psi)^3)*(2*phi_2*psi)^1)))^(1/4);
    rho_2(i) = nthroot(2*lambda*phi_2*psi,3);
%     if rho_2(i) >= P_max
%         rho_2 (i) = P_max;
%     end
%     
    rho_1 (i) = nthroot(3*rho_2(i)*phi_1*psi,3);
% %         Pr_1(i) = 2*rho_1(i);
%     if rho_1 (i) >= P_max
%         rho_1 (i) = P_max;
%     end
end 
    e=10*log10(rho_2);
pl3 = semilogx(epsvec,e,'r','linewidth',LineWidth)
f=10*log10(rho_1);
pl4 = semilogx(epsvec,f,'r--','linewidth',LineWidth)



% New gamma
gamma_3 = 2; %(P_r/P_s), fixed for all rounds!
psi = (((1/gamma_3)*var_sr + var_rd)/(var_sd));

%M=2, cvx
for i=1:length(epsvec)
eps=epsvec(i);
cvx_begin quiet gp
variables P5 P6 
dual variable lambda
minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2));
subject to
% (P1+P2)<=10000;
% 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% 0 <=P4;
0 <=P5;
0 <=P6;
% 0 <=P7;
psi^2*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)<=eps:lambda;
cvx_end
p5 (i)=P5;
p6(i)=P6;
end
c=10*log10(p5);
d=10*log10(p6);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
semilogx(epsvec,c,'ko','linewidth',LineWidth); 
hold on; % if many plots/curves on the same figures
semilogx(epsvec,d,'k*','linewidth',LineWidth);

%M=2, by hand
for i=1:length(epsvec)
    eps=epsvec(i);
    %Constants
    phi_1 = (exp(2*R)-1)^2;
    phi_2 = (exp(R)-1)^2;
    psi = (((1/gamma_3)*var_sr + var_rd)/(var_sd));
    %Finding lambda
% lambda=((sqrt(psi^2*phi_1*phi_2/eps))*(.125/((2*phi_2*psi)^1/3)*((3*phi_1*psi)^1/3)*((2*phi_2*psi)^1/9)))^(9/4);
lambda=((sqrt(psi^2*phi_1*phi_2/eps)^9)*(1/(((2*phi_2*psi*3*phi_1*psi)^3)*(2*phi_2*psi)^1)))^(1/4);
    rho_2(i) = nthroot(2*lambda*phi_2*psi,3);
%     Pr_2(i) = 2*rho_2(i);
    rho_1 (i) = nthroot(3*rho_2(i)*phi_1*psi,3);
%         Pr_1(i) = 2*rho_1(i);

end 
    e=10*log10(rho_2);
pl3 = semilogx(epsvec,e,'k','linewidth',LineWidth)
f=10*log10(rho_1);
pl4 = semilogx(epsvec,f,'k--','linewidth',LineWidth)

% New gamma
gamma_4 = 10; %(P_r/P_s), fixed for all rounds!
psi = (((1/gamma_4)*var_sr + var_rd)/(var_sd));

%M=2, cvx
for i=1:length(epsvec)
eps=epsvec(i);
cvx_begin quiet gp
variables P5 P6 
dual variable lambda
minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2));
subject to
% (P1+P2)<=10000;
% 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% 0 <=P4;
0 <=P5;
0 <=P6;
% 0 <=P7;
psi^2*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)<=eps:lambda;
cvx_end
p5 (i)=P5;
p6(i)=P6;
end
c=10*log10(p5);
d=10*log10(p6);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
semilogx(epsvec,c,'bo','linewidth',LineWidth); 
hold on; % if many plots/curves on the same figures
semilogx(epsvec,d,'b*','linewidth',LineWidth);

%M=2, by hand
for i=1:length(epsvec)
    eps=epsvec(i);
    %Constants
    phi_1 = (exp(2*R)-1)^2;
    phi_2 = (exp(R)-1)^2;
    psi = (((1/gamma_4)*var_sr + var_rd)/(var_sd));
    %Finding lambda
% lambda=((sqrt(psi^2*phi_1*phi_2/eps))*(.125/((2*phi_2*psi)^1/3)*((3*phi_1*psi)^1/3)*((2*phi_2*psi)^1/9)))^(9/4);
lambda=((sqrt(psi^2*phi_1*phi_2/eps)^9)*(1/(((2*phi_2*psi*3*phi_1*psi)^3)*(2*phi_2*psi)^1)))^(1/4);
    rho_2(i) = nthroot(2*lambda*phi_2*psi,3);
%     Pr_2(i) = 2*rho_2(i);
    rho_1 (i) = nthroot(3*rho_2(i)*phi_1*psi,3);
%         Pr_1(i) = 2*rho_1(i);

end 
    e=10*log10(rho_2);
pl3 = semilogx(epsvec,e,'b','linewidth',LineWidth)
f=10*log10(rho_1);
pl4 = semilogx(epsvec,f,'b--','linewidth',LineWidth)

% % New gamma
% gamma_2 = 3; %(P_r/P_s), fixed for all rounds!
% psi = (((1/gamma_2^2)+1)/(2*gamma_2^2));
% 
% %M=2, cvx
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P5 P6 
% dual variable lambda
% minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% % 0 <=P3;
% % 0 <=P4;
% % 0 <=P4;
% 0 <=P5;
% 0 <=P6;
% % 0 <=P7;
% psi^2*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)<=eps:lambda;
% cvx_end
% p5 (i)=P5;
% p6(i)=P6;
% end
% c=10*log10(p5);
% d=10*log10(p6);
% % plotting
% f1=figure(1) % new numbered figure 
% set(gcf, 'Units', 'centimeters'); % set units 
% LineWidth = 2;
% axesFontSize = 16;
% legendFontSize = 12;
% % setting size & position
% afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
% semilogx(epsvec,c,'go','linewidth',LineWidth); 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,d,'g*','linewidth',LineWidth);
% 
% %M=2, by hand
% for i=1:length(epsvec)
%     eps=epsvec(i);
%     %Constants
%     phi_1 = (exp(2*R)-1)^2;
%     phi_2 = (exp(R)-1)^2;
%     psi = (((1/gamma_2^2)+1)/(2*gamma_2^2));
%     %Finding lambda
% % lambda=((sqrt(psi^2*phi_1*phi_2/eps))*(.125/((2*phi_2*psi)^1/3)*((3*phi_1*psi)^1/3)*((2*phi_2*psi)^1/9)))^(9/4);
% lambda=((sqrt(psi^2*phi_1*phi_2/eps)^9)*(1/(((2*phi_2*psi*3*phi_1*psi)^3)*(2*phi_2*psi)^1)))^(1/4);
%     rho_2(i) = nthroot(2*lambda*phi_2*psi,3);
% %     Pr_2(i) = 2*rho_2(i);
%     rho_1 (i) = nthroot(3*rho_2(i)*phi_1*psi,3);
% %         Pr_1(i) = 2*rho_1(i);
% end 
%     e=10*log10(rho_2);
% pl3 = semilogx(epsvec,e,'g','linewidth',LineWidth)
% f=10*log10(rho_1);
% pl4 = semilogx(epsvec,f,'g--','linewidth',LineWidth)

% %%
% %ARQ
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P3 P4 
% dual variable lambda
% minimize ((1/2)*(P3 + P4*(exp(R)-1)/P3));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% % 0 <=P4;
% % 0 <=P5;
% % 0 <=P6;
% % 0 <=P7;
% (exp(R)-1)*(exp(R/2)-1)/(P3*P4)<=eps:lambda;
% cvx_end
% p3 (i)=P3;
% p4(i)=P4;
% end
% e=10*log10(p3);
% f=10*log10(p4);
% % plotting
% semilogx(epsvec,e,'b-','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,f,'b--','linewidth',LineWidth) 
% 
% %%
% %CC-HARQ
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P1 P2 
% dual variable lambda
% minimize ((1/2)*(P1 + P2*(exp(R)-1)/P1));
% subject to
% 0 <=P2;
% 0 <=P1;
% (exp(R)-1)*(exp(R/2)-1)/(2*P1*P2)<=eps:lambda;
% cvx_end
% p1 (i)=P1;
% p2(i)=P2;
% % p3(i)=P3;
% % p4 (i)=P4;
% end
% a=10*log10(p1);
% b=10*log10(p2);
% % c=10*log10(p3);
% % d=10*log10(p4);
% semilogx(epsvec,a,'r-','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,b,'r--','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% % semilogx(epsvec,c,'-b','linewidth',LineWidth) 
% % hold on; % if many plots/curves on the same figures
% % semilogx(epsvec,d,'-m','linewidth',LineWidth) 
% 
% 
% 
% 
% 
% %%
% %IR-HARQ
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P5 P6 
% %  b1=sqrt(n1*P1^2/(exp(2*k/n1)-1));
% %  theta1=(exp(k/n1)-1)/P1;
% %  b2=sqrt(n2*P2^2/(exp(2*k/n2)-1));
% %  theta2=(exp(k/n2)-1)/P2;
% 
% dual variable lambda
% minimize ((1/2)*(P5 + P6*(exp(R/2)-1)/P5));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% % 0 <=P3;
% % 0 <=P4;
% % 0 <=P4;
% 0 <=P5;
% 0 <=P6;
% % 0 <=P7;
% ((R/2)*exp(R/2)-exp(R/2)+1)/(P5*P6)<=eps:lambda;
% cvx_end
% p5 (i)=P5;
% p6(i)=P6;
% end
% c=10*log10(p5);
% d=10*log10(p6);
% semilogx(epsvec,c,'g-','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,d,'g--','linewidth',LineWidth)

%%
%end

hold off; % 
grid on; % enables automatic grid
% axis plot range 
xlim([0 1])
% ylim([0 70])
xlabel ('Outage Probability $\epsilon$','Interpreter', 'latex','fontsize',axesFontSize);
ylabel ('Power terms $\rho_i$ (dB)','Interpreter', 'latex','fontsize',axesFontSize);
hl=legend('$\eta = 1, P_1$, OPA', '$\eta = 1, P_2$, OPA', '$\eta = 1, P_1$, CVX', '$\eta = 1, P_2$, CVX', '$\eta = 2, P_1$, OPA', '$\eta = 2, P_2$, OPA', '$\eta = 2, P_1$, CVX', '$\eta = 2, P_2$, CVX', '$\eta = 10, P_1$, OPA', '$\eta = 10, P_2$, OPA', '$\eta = 10, P_1$, CVX', '$\eta = 10, P_2$, CVX', '$\eta = 4, P_1$, OPA', '$\eta = 4, P_2$, OPA', '$\eta = 4, P_1$, CVX', '$\eta = 4, P_2$, CVX', 'Location','NorthEast');
set(hl,'interpreter','latex');
legend('boxoff') % remove legend box
filename = ['outage' '.pdf']
print(f1,filename,'-dpdf'); % print pdf file 
%%

% save('powerterms.mat','p1','p2','epsvec')





==> figures/Fig_2_changed_outage_final.m <==
clc;
clear all;
close all;

nn = -9:1:0;
epsvec = 10.^nn;
p1=zeros(1,length(epsvec));
p2=zeros(1,length(epsvec));
p3=zeros(1,length(epsvec));
p4=zeros(1,length(epsvec));
p5=zeros(1,length(epsvec));
p6=zeros(1,length(epsvec));
p_total=zeros(1,length(epsvec));
p_t=zeros(1,length(epsvec));

k=200;
n1=100;
n2=100;
R=1;

Pr_2 = [];
Pr_1 = [];

% %
% %Gamma = 1
% gamma_1 = 1; %(P_r/P_s), fixed for all rounds!
% psi = (((1/gamma_1^2)+1)/(2*gamma_1^2));
% %%
% %M=2, cvx
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P5 P6 
% dual variable lambda
% minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% % 0 <=P3;
% % 0 <=P4;
% % 0 <=P4;
% 0 <=P5;
% 0 <=P6;
% % 0 <=P7;
% psi^2*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)<=eps:lambda;
% cvx_end
% p5 (i)=P5;
% p6(i)=P6;
% end
% c=10*log10(p5);
% d=10*log10(p6);
% % plotting
% f1=figure(1) % new numbered figure 
% set(gcf, 'Units', 'centimeters'); % set units 
% LineWidth = 2;
% axesFontSize = 16;
% legendFontSize = 12;
% % setting size & position
% afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
% pl1 = semilogx(epsvec,c,'r','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,d,'r--','linewidth',LineWidth)

% New gamma
gamma_2 = 1; %(P_r/P_s), fixed for all rounds!
v_sd = .5
v_sr = 1
v_rd = 1
psi = (((1/gamma_2)*v_sr + v_rd)/(2*v_sr*v_rd*v_sd));

%M=2, cvx
for i=1:length(epsvec)
eps=epsvec(i);
cvx_begin quiet gp
variables P5 P6 P7
dual variable lambda
minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2 + P7*psi*((exp(2*R)-1)*(exp(2*R)-1)/(P5*P6))^2));
subject to
% (P1+P2)<=10000;
% 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% 0 <=P4;
0 <=P5;
0 <=P6;
0 <=P7;
% P5(i) + P6(i) + P7(i) <= 10;
psi^3*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)*(((exp(2*R/3)-1)/P7)^2)<=eps:lambda;
cvx_end
p5 (i)=P5;
p6(i)=P6;
p7(i)=P7;

% p_total(i) = 2*p5(i)+2*p6(i)+ 2*p7(i);
end
c=10*log10(p5);
d=10*log10(p6);
e=10*log10(p7);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
semilogx(epsvec,c,'k','linewidth',LineWidth); 
hold on; % if many plots/curves on the same figures
semilogx(epsvec,d,'k--','linewidth',LineWidth);
semilogx(epsvec,e,'k-.','linewidth',LineWidth);

% %%
% %ARQ
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P3 P4 
% dual variable lambda
% minimize ((1/2)*(P3 + P4*(exp(R)-1)/P3));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% % 0 <=P4;
% % 0 <=P5;
% % 0 <=P6;
% % 0 <=P7;
% (exp(R)-1)*(exp(R/2)-1)/(P3*P4)<=eps:lambda;
% cvx_end
% p3 (i)=P3;
% p4(i)=P4;
% end
% e=10*log10(p3);
% f=10*log10(p4);
% % plotting
% semilogx(epsvec,e,'b-','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,f,'b--','linewidth',LineWidth) 

%%
%ARQ
for i=1:length(epsvec)
eps=epsvec(i);
cvx_begin quiet gp
variables P3 P4 P5
dual variable lambda
minimize ((P3 + P4*(exp(2*R)-1)/(v_sd*P3) + P5*(exp(2*R)-1)*(exp(R)-1)/(v_sd*v_sd*P3*P4)));
subject to
% (P1+P2)<=10000;
% 0 <=P3;
0 <=P3;
0 <=P4;
% 0 <=P4;
0 <=P5;
% 0 <=P6;
% 0 <=P7;
(exp(2*R/3)-1)*(exp(2*R)-1)*(exp(R)-1)/(v_sd*v_sd*v_sd*P3*P4*P5)<=eps:lambda;
cvx_end
p3 (i)=P3;
p4(i)=P4;
p5(i) = P5;

% p_t(i) = 2*p3(i) + 2*p4(i) + 2*p5(i);
end
e=10*log10(p3);
f=10*log10(p4);
g=10*log10(p5);
% plotting
semilogx(epsvec,e,'r-','linewidth',LineWidth) 
hold on; % if many plots/curves on the same figures
semilogx(epsvec,f,'r--','linewidth',LineWidth) 
semilogx(epsvec,g,'r-.','linewidth',LineWidth) 

% 
% %%
% %CC-HARQ
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P1 P2 
% dual variable lambda
% minimize ((1/2)*(P1 + P2*(exp(R)-1)/P1));
% subject to
% 0 <=P2;
% 0 <=P1;
% (exp(R)-1)*(exp(R/2)-1)/(2*P1*P2)<=eps:lambda;
% cvx_end
% p1 (i)=P1;
% p2(i)=P2;
% % p3(i)=P3;
% % p4 (i)=P4;
% end
% a=10*log10(p1);
% b=10*log10(p2);
% % c=10*log10(p3);
% % d=10*log10(p4);
% semilogx(epsvec,a,'r-','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,b,'r--','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% % semilogx(epsvec,c,'-b','linewidth',LineWidth) 
% % hold on; % if many plots/curves on the same figures
% % semilogx(epsvec,d,'-m','linewidth',LineWidth) 
% 
% 
% 
% 
% 
% %%
% %IR-HARQ
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P5 P6 
% %  b1=sqrt(n1*P1^2/(exp(2*k/n1)-1));
% %  theta1=(exp(k/n1)-1)/P1;
% %  b2=sqrt(n2*P2^2/(exp(2*k/n2)-1));
% %  theta2=(exp(k/n2)-1)/P2;
% 
% dual variable lambda
% minimize ((1/2)*(P5 + P6*(exp(R/2)-1)/P5));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% % 0 <=P3;
% % 0 <=P4;
% % 0 <=P4;
% 0 <=P5;
% 0 <=P6;
% % 0 <=P7;
% ((R/2)*exp(R/2)-exp(R/2)+1)/(P5*P6)<=eps:lambda;
% cvx_end
% p5 (i)=P5;
% p6(i)=P6;
% end
% c=10*log10(p5);
% d=10*log10(p6);
% semilogx(epsvec,c,'g-','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% semilogx(epsvec,d,'g--','linewidth',LineWidth)

%%
%end

hold off; % 
grid on; % enables automatic grid
% axis plot range 
xlim([0 1])
% ylim([0 70])
xlabel ('Outage Probability $\epsilon$','Interpreter', 'latex','fontsize',axesFontSize);
ylabel ('Power terms $\rho_i$ (dB)','Interpreter', 'latex','fontsize',axesFontSize);
hl=legend('$P_1$, AF-ARQ', '$P_2$, AF-ARQ', '$P_3$, AF-ARQ', '$P_1$, ARQ', '$P_2$, ARQ', '$P_3$, AF-ARQ','Location','NorthEast');
set(hl,'interpreter','latex');
legend('boxoff') % remove legend box
filename = ['outage' '.pdf']
print(f1,filename,'-dpdf'); % print pdf file 
%%

% save('powerterms.mat','p1','p2','epsvec')





==> figures/Fig_3_changed_outage_final.m <==
clc;
clear all;
close all;

nn = -10:.5:0;
epsvec = 10.^nn;
p1=zeros(1,length(epsvec));
p2=zeros(1,length(epsvec));
p3=zeros(1,length(epsvec));
p4=zeros(1,length(epsvec));
p5=zeros(1,length(epsvec));
p6=zeros(1,length(epsvec));
p7=zeros(1,length(epsvec));
p8=zeros(1,length(epsvec));
p9=zeros(1,length(epsvec));
p10=zeros(1,length(epsvec));
k=200;
n1=100;
n2=100;
R1=1;
R2=1/2;
R3=1/3;
Pr_2 = [];
Pr_1 = [];
R=1;
%%
% New gamma
gamma_2 = 1; %(P_r/P_s), fixed for all rounds!
var_sd = .5
var_sr = 1
var_rd = 1
psi_2 = (((1/gamma_2)*var_sr + var_rd)/(var_sd));
% %M=2, cvx
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P5 P6 
% dual variable lambda
% minimize ((P5 + P6*psi_2*((exp(2*R)-1)/P5)^2));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% % 0 <=P3;
% % 0 <=P4;
% % 0 <=P4;
% 0 <=P5;
% 0 <=P6;
% % 0 <=P7;
% psi_2^2*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)<=eps:lambda;
% cvx_end
% p9 (i)= (P5 + P6*psi_2*(((exp(2*R)-1)/P5)^2));
% end
% cc=10*log10(p9);
% % plotting
% f1=figure(1) % new numbered figure 
% set(gcf, 'Units', 'centimeters'); % set units 
% LineWidth = 2;
% axesFontSize = 16;
% legendFontSize = 12;
% % setting size & position
% afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
% semilogx(epsvec,cc,'k','linewidth',LineWidth); 
% hold on; % if many plots/curves on the same figures
% 

%%
%M=3, cvx
for i=1:length(epsvec)
eps=epsvec(i);
cvx_begin quiet gp
variables P5 P6 P7
dual variable lambda
minimize ((P5 + P6*psi_2*((exp(2*R)-1)/P5)^2 + P7*psi_2^2*((exp(2*R)-1)*(exp(R)-1)/(P5*P6))^2));
subject to
% (P1+P2)<=10000;
% 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% 0 <=P4;
0 <=P5;
0 <=P6;
0 <=P7;
psi_2^3*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)*(((exp(2*R/3)-1)/P7)^2)<=eps:lambda;
cvx_end
p8 (i)= (P5 + P6*psi_2*((exp(2*R)-1)/P5)^2 + P7*psi_2^2*((exp(2*R)-1)*(exp(R)-1)/(P5*P6))^2);
end
dd=10*log10(p8);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
pl1 = semilogx(epsvec,dd,'k','linewidth',LineWidth) 
hold on; % if many plots/curves on the same figures

%Equal power allocation
gamma_1 = 2; %(P_r/P_s), fixed for all rounds!
var_sd = .5
var_sr = 1
var_rd = 1
psi = (((1/gamma_1)*var_sr + var_rd)/(var_sd));
% 
% %M=2, cvx
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P5 P6 
% dual variable lambda
% minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% % 0 <=P3;
% % 0 <=P4;
% % 0 <=P4;
% 0 <=P5;
% 0 <=P6;
% % 0 <=P7;
% psi^2*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)<=eps:lambda;
% cvx_end
% p7 (i)= (P5 + P6*psi_2*((exp(2*R)-1)/P5)^2 + P7*psi_2^2*((exp(2*R)-1)*(exp(R)-1)/(P5*P6))^2);
% end
% ccc=10*log10(p7);
% % plotting
% f1=figure(1) % new numbered figure 
% set(gcf, 'Units', 'centimeters'); % set units 
% LineWidth = 2;
% axesFontSize = 16;
% legendFontSize = 12;
% % setting size & position
% afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
% pl1 = semilogx(epsvec,ccc,'m','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures

%%
%M=3, cvx
for i=1:length(epsvec)
eps=epsvec(i);
cvx_begin quiet gp
variables P5 P6 P7
dual variable lambda
minimize ((P5 + P6*psi*((exp(2*R)-1)/P5)^2 + P7*psi^2*((exp(2*R)-1)*(exp(R)-1)/(P5*P6))^2));
subject to
% (P1+P2)<=10000;
% 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% 0 <=P4;
0 <=P5;
0 <=P6;
% 0 <=P7;
psi^3*(((exp(2*R)-1)/P5)^2)*(((exp(R)-1)/P6)^2)*(((exp(2*R/3)-1)/P7)^2)<=eps:lambda;
cvx_end
p9 (i)= (P5 + P6*psi*((exp(2*R)-1)/P5)^2 + P7*psi^2*((exp(2*R)-1)*(exp(R)-1)/(P5*P6))^2);
end
ddd=10*log10(p9);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
pl1 = semilogx(epsvec,ddd,'k--','linewidth',LineWidth) 
hold on; % if many plots/curves on the same figures


% %%
% %ARQ, M=2
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P3 P4 
% dual variable lambda
% minimize ((1/2)*(P3 + P4*(exp(R1)-1)/P3));
% subject to
% % (P1+P2)<=10000;
% % 0 <=P3;
% 0 <=P3;
% 0 <=P4;
% % 0 <=P4;
% % 0 <=P5;
% % 0 <=P6;
% % 0 <=P7;
% (exp(R1)-1)*(exp(R2)-1)/(P3*P4)<=eps:lambda;
% cvx_end
% p3 (i)=(P3 + P4)/2;
% end
% e=10*log10(p3);
% % plotting
% semilogx(epsvec,e,'b-','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures

% %%
% %ARQ, M=3
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P1 P2 P3 
% dual variable lambda
% minimize ((1/3)*(P1 + P2*(exp(R1)-1)/P1 + P3*(exp(R2)-1)^2/(P1*P2)));
% subject to
% 
% 0 <=P1;
% 0 <=P2;
% 0 <=P3;
% (exp(R1)-1)*(exp(R2)-1)*(exp(R3)-1)/(P1*P2*P3)<=eps:lambda;
% cvx_end
% p1 (i)= (P1 + P2 + P3)/3;
% end
% a=10*log10(p1);
% % plotting
% semilogx(epsvec,a,'b--','linewidth',LineWidth) 
% 
%%
% EPA
gamma_2 = 1; %(P_r/P_s), fixed for all rounds!
var_sd = .5
var_sr = 1
var_rd = 1
psi_2 = (((1/gamma_2)*var_sr + var_rd)/(var_sd));

% %M=2, cvx
% for i=1:length(epsvec)
% eps=epsvec(i);
% syms pp
% p1 = solve(psi_2^2*(((exp(2*R)-1)/pp)^2)*(((exp(R)-1)/pp)^2)==eps, pp, 'Real', true)
% p2(i) = p1 (p1 > 0);
% p9 (i) = p2(i) + p2(i) * psi_2*(((exp(2*R)-1)/p2(i))^2);
% end
% cc=10*log10(p9);
% % plotting
% f1=figure(1) % new numbered figure 
% set(gcf, 'Units', 'centimeters'); % set units 
% LineWidth = 2;
% axesFontSize = 16;
% legendFontSize = 12;
% % setting size & position
% afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
% semilogx(epsvec,cc,'b','linewidth',LineWidth); 
% hold on; % if many plots/curves on the same figures

%M=3
for i=1:length(epsvec)
eps=epsvec(i);
syms pp
p1 = solve(psi_2^3*(((exp(2*R)-1)/pp)^2)*(((exp(R)-1)/pp)^2)*(((exp(2*R/3)-1)/pp)^2)==eps, pp, 'Real', true)
p2(i) = p1 (p1 > 0);
p9 (i) = p2(i) + p2(i) * psi_2*(((exp(2*R)-1)/p2(i))^2) + p2(i) * psi_2^2*(((exp(2*R)-1)*(exp(R)-1)/(p2(i)*p2(i)))^2);
end
cc=10*log10(p9);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
semilogx(epsvec,cc,'r','linewidth',LineWidth); 
hold on; % if many plots/curves on the same figures

%%
% new_gamma
gamma_2 = 2; %(P_r/P_s), fixed for all rounds!
var_sd = .5
var_sr = 1
var_rd = 1
psi_2 = (((1/gamma_2)*var_sr + var_rd)/(var_sd));

%M=2, cvx
for i=1:length(epsvec)
eps=epsvec(i);
syms pp
p1 = solve(psi_2^2*(((exp(2*R)-1)/pp)^2)*(((exp(R)-1)/pp)^2)==eps, pp, 'Real', true)
p2(i) = p1 (p1 > 0);
p9 (i) = p2(i) + p2(i) * psi_2*(((exp(2*R)-1)/p2(i))^2);
end
cc=10*log10(p9);
% plotting
f1=figure(1) % new numbered figure 
set(gcf, 'Units', 'centimeters'); % set units 
LineWidth = 2;
axesFontSize = 16;
legendFontSize = 12;
% setting size & position
afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
semilogx(epsvec,cc,'r--','linewidth',LineWidth); 
hold on; % if many plots/curves on the same figures

% R=1;
% gamma_2 = 2; %(P_r/P_s), fixed for all rounds!
% psi_2 = (((1/gamma_2^2)+1)/(2*gamma_2^2));
% 
% %M=3
% for i=1:length(epsvec)
% eps=epsvec(i);
% syms pp
% p1 = solve(psi_2^3*(((exp(2*R)-1)/pp)^2)*(((exp(R)-1)/pp)^2)*(((exp(2*R/3)-1)/pp)^2)==eps, pp, 'Real', true)
% p2(i) = p1 (p1 > 0);
% p9 (i) = p2(i) + p2(i) * psi_2*(((exp(2*R)-1)/p2(i))^2) + p2(i) * psi_2^2*(((exp(2*R)-1)*(exp(R)-1)/(p2(i)*p2(i)))^2);
% end
% cc=10*log10(p9);
% % plotting
% f1=figure(1) % new numbered figure 
% set(gcf, 'Units', 'centimeters'); % set units 
% LineWidth = 2;
% axesFontSize = 16;
% legendFontSize = 12;
% % setting size & position
% afFigurePosition = [2 7 19 11]; % [pos_x pos_y width_x width_y] 
% semilogx(epsvec,cc,'g--','linewidth',LineWidth); 
% hold on; % if many plots/curves on the same figures
% 

% %%
% %CC-HARQ, M=2
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P1 P2 
% dual variable lambda
% minimize ((1/2)*(P1 + P2*(exp(R1)-1)/P1));
% subject to
% 0 <=P2;
% 0 <=P1;
% (exp(R1)-1)*(exp(R2)-1)/(2*P1*P2)<=eps:lambda;
% cvx_end
% p10 (i)= (P1+P2)/2;
% end
% a=10*log10(p10);
% semilogx(epsvec,a,'r-','linewidth',LineWidth) 
% 
% %%
% %CC-HARQ, M=3
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P4 P5 P6
% dual variable lambda
% minimize ((1/3)*(P4 + P5*(exp(R1)-1)/P4+P6*(exp(R1)-1)*(exp(R2)-1)/(2*P4*P5)));
% subject to
% 0 <=P4;
% 0 <=P5;
% 0 <=P6;
% (exp(R1)-1)*(exp(R2)-1)*(exp(R3)-1)/(3*2*P4*P5*P6)<=eps:lambda;
% cvx_end
% p4 (i)= (P4 + P5 + P6)/3;
% end
% d=10*log10(p4);
% semilogx(epsvec,d,'r--','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures
% 
% 
% 
% %%
% %IR-HARQ, M=2
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P5 P6 
% dual variable lambda
% minimize ((1/2)*(P5 + P6*(exp(R2)-1)/P5));
% subject to
% 0 <=P5;
% 0 <=P6;
% ((R2)*exp(R2)-exp(R2)+1)/(P5*P6)<=eps:lambda;
% cvx_end
% p5 (i)= (P5 + P6)/2;
% end
% c=10*log10(p5);
% semilogx(epsvec,c,'g-','linewidth',LineWidth) 
% 
% 
% 
% %%
% %IR-HARQ, M=3
% for i=1:length(epsvec)
% eps=epsvec(i);
% cvx_begin quiet gp
% variables P7 P8 P9 
% dual variable lambda
% minimize ((1/3)*(P7 + P8*(exp(R3)-1)/P7+P9*((2*R3)*exp(2*R3)-exp(2*R3)+1)/(P7*P8)));
% subject to
% 0 <=P7;
% 0 <=P8;
% 0 <=P9;
% (-1+.5*exp(R3)*(2-2*(R3)+(R3)^2))/(P7*P8*P9)<=eps:lambda;
% cvx_end
% p7 (i)=(P7 + P8 +P9)/3;
% % p8(i)=P8;
% % p9(i)=P9;
% end
% j=10*log10(p7);
% semilogx(epsvec,j,'g--','linewidth',LineWidth) 
% hold on; % if many plots/curves on the same figures

hold off; % 
grid on; % enables automatic grid
% axis plot range 
% xlim([0 10^(-3)])
% ylim([0 35])
xlabel ('Outage Probability $\epsilon$','Interpreter', 'latex','fontsize',axesFontSize);
ylabel ('Average Power $P_{avg}$ (dB)','Interpreter', 'latex','fontsize',axesFontSize);
hl=legend('$\eta = 1, M=3$, OPA', '$\eta = 2, M=3$, OPA', '$\eta = 1, M=3$, EPA', '$\eta = 2, M=3$, EPA', 'Location','NorthEast');
set(hl,'interpreter','latex');
legend('boxoff') % remove legend box
filename = ['outage' '.pdf']
print(f1,filename,'-dpdf'); % print pdf file 
%%

% save('powerterms.mat','p1','p2','epsvec')




